tempdisagg: A Python Framework for Temporal Disaggregation of Time Series Data

tempdisagg is an open-source Python package that estimates a high-frequency time series from low-frequency benchmarks and, optionally, high-frequency indicators, such that the estimates aggregate exactly to the benchmarks. It implements the regression-based estimators of Chow-Lin, Fern\'andez and Litterman, the dynamic Chow-Lin model, the Denton and Denton-Cholette benchmarking procedures and uniform distribution, with the formulas and defaults of the R package tempdisagg, together with the autoregressive distributed-lag model of Proietti as an experimental extension. All generalised least squares estimators share one engine in which the residual covariance is applied through its triangular factor, so that one likelihood evaluation costs $O(n\,n_l^2)$ instead of $O(n^2 n_l)$. The package reports complete inference (coefficients, standard errors, likelihood-based criteria, prediction variances and a full profile of the autoregressive parameter with identification diagnostics), accepts additional exact linear constraints, multiple indicators and aggregation weights, and provides exact non-negative and cross-sectional reconciliation, rolling-origin backtesting, revision analysis, conformity diagnostics and a common-factor test. Agreement with R is enforced by an automated test suite over 29 reference cases: with a fixed autoregressive parameter predictions and statistics agree to relative differences between $10^{-15}$ and $10^{-7}$, and with an estimated parameter they agree to about $10^{-8}$ once the difference in optimiser tolerance is removed. Experiments with series whose high-frequency values are known illustrate how the reported tools support the choice of method.

==> anc/reproduce_paper.py <==
"""Reproduce every number, table and figure of the tempdisagg paper.

Usage
-----
    git clone https://github.com/jaimevera1107/tempdisagg   # holds the R reference files
    pip install "tempdisagg[plot]==0.6.6" statsmodels
    python tempdisagg/examples/reproduce_paper.py --repo tempdisagg --out paper_output

Writes ``figures/*.pdf`` and ``tables/*.tex`` under ``--out`` and prints a log
of every quantity quoted in the text. Monte Carlo experiments use fixed seeds.
"""

from __future__ import annotations

import argparse
import dataclasses
import json
import platform
import sys
import time
import warnings
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.dates as mdates  # noqa: E402
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402
import pandas as pd  # noqa: E402

import tempdisagg as td  # noqa: E402
from tempdisagg import TemporalDisaggregator  # noqa: E402
from tempdisagg.core.data import DataAligner  # noqa: E402
from tempdisagg.datasets import load_swisspharma  # noqa: E402
from tempdisagg.plotting import plot_rho_profile  # noqa: E402

INK, MUTED, ACCENT, ACCENT_2, GRID = "#1f2933", "#7b8794", "#0b6e99", "#d9822b", "#e4e7eb"
LOG: dict[str, object] = {}


# ----------------------------------------------------------------------
# Helpers
# ----------------------------------------------------------------------
def style() -> None:
    plt.rcParams.update({
        "font.size": 9, "axes.titlesize": 9.5, "axes.edgecolor": MUTED,
        "axes.labelcolor": INK, "axes.titlecolor": INK, "xtick.color": MUTED,
        "ytick.color": MUTED, "axes.grid": True, "grid.color": GRID, "grid.linewidth": 0.7,
        "axes.spines.top": False, "axes.spines.right": False, "legend.frameon": False,
        "savefig.bbox": "tight", "pdf.fonttype": 42,
    })


def quiet(func, *args, **kwargs):
    with warnings.catch_warnings():
        warnings.simplefilter("ignore")
        return func(*args, **kwargs)


def fit(preset: str, y, x=None, conversion: str = "sum", **overrides):
    def run():
        model = TemporalDisaggregator(preset, conversion, **overrides)
        return model.fit(y, x) if x is not None else model.fit(y, high_freq="Q")
    return quiet(run)


def fmt(value: float, digits: int = 2) -> str:
    if value is None or (isinstance(value, float) and np.isnan(value)):
        return "--"
    return f"{value:,.{digits}f}"


def sci(value: float | None) -> str:
    if value is None or np.isnan(value):
        return "--"
    if value == 0:
        return "$0$"
    mantissa, exponent = f"{value:.1e}".split("e")
    return f"${mantissa}\\times 10^{{{int(exponent)}}}$"


def write_table(out: Path, name: str, header: list[str], rows: list[list[str]],
                align: str) -> None:
    lines = [f"\\begin{{tabular}}{{{align}}}", "\\toprule",
             " & ".join(header) + " \\\\", "\\midrule"]
    lines += [" & ".join(row) + " \\\\" for row in rows]
    lines += ["\\bottomrule", "\\end{tabular}"]
    (out / "tables" / f"{name}.tex").write_text("\n".join(lines) + "\n", encoding="utf-8")


def tt(text: str) -> str:
    return "\\texttt{" + text.replace("_", "\\_") + "}"


# ----------------------------------------------------------------------
# 1. Swiss pharmaceutical sales (R vignette data)
# ----------------------------------------------------------------------
def swisspharma(out: Path) -> None:
    sales, trade = load_swisspharma()
    result = fit("chow-lin-maxlog", sales, trade[["exports"]])
    reg = result.regression
    LOG["swiss_n_low"], LOG["swiss_n_high"] = int(len(sales)), int(len(result.values))
    LOG["swiss_rho_unconstrained"] = float(result.rho.unconstrained_value)
    LOG["swiss_aggregation_error"] = float(result.aggregation_error())
    LOG["swiss_r2"] = float(reg.r_squared)
    rows = []
    for name in reg.coefficients.index:
        rows.append([tt(name), f"{reg.coefficients[name]:.6g}", f"{reg.standard_errors[name]:.6g}",
                     f"{reg.t_values[name]:.3f}", sci(float(reg.p_values[name]))])
    write_table(out, "swiss_coefficients", ["", "Estimate", "Std.\\ error", "$t$", "$p$"],
                rows, "lrrrr")

    band = result.prediction_interval(0.95)
    x = band.index.to_timestamp()
    annual = (sales / 4).reindex(band.index.asfreq("Y")).to_numpy()
    fig, ax = plt.subplots(figsize=(6.6, 2.7))
    ax.step(x, annual, where="post", color=MUTED, linewidth=1.0,
            label="annual total / 4 (observed)")
    ax.fill_between(x, band["lower"], band["upper"], color=ACCENT, alpha=0.2, linewidth=0,
                    label="95% prediction interval")
    ax.plot(x, band["estimate"], color=ACCENT, linewidth=1.4, label="quarterly estimate")
    first, last = sales.index[0].start_time, sales.index[-1].end_time
    for start, end in ((x[0], first), (last, x[-1] + pd.Timedelta(days=90))):
        ax.axvspan(start, end, color=ACCENT_2, alpha=0.12, linewidth=0)
    ax.text(x[0], 270, "retro-\npolated", color=ACCENT_2, fontsize=7, va="top")
    ax.text(x[-1] + pd.Timedelta(days=90), 8, "extrapolated", color=ACCENT_2,
            fontsize=7, va="bottom", ha="right")
    ax.set_ylim(0, 280)
    ax.set_ylabel("sales index")
    ax.legend(loc="upper left", fontsize=7.5, bbox_to_anchor=(0.12, 1.0))
    fig.savefig(out / "figures" / "swisspharma_chowlin_interval.pdf")
    plt.close(fig)

    # rho profile with and without intercept
    no_constant = fit("chow-lin-maxlog", sales, trade[["exports"]], include_intercept=False)
    LOG["swiss_rho_no_intercept"] = float(no_constant.rho.value)
    fig, axes = plt.subplots(1, 2, figsize=(6.6, 2.5))
    plot_rho_profile(result, ax=axes[0])
    plot_rho_profile(no_constant, ax=axes[1])
    axes[0].set_title("(a) with intercept", loc="left")
    axes[1].set_title("(b) without intercept", loc="left")
    for ax in axes:
        ax.legend(fontsize=6.5, loc="lower center")
    fig.tight_layout()
    fig.savefig(out / "figures" / "rho_profile_intercept.pdf")
    plt.close(fig)

    # backtest
    candidates = {
        "Chow-Lin, exports": td.Candidate(TemporalDisaggregator("chow-lin-maxlog"),
                                          trade[["exports"]]),
        "Chow-Lin, exports + imports": td.Candidate(TemporalDisaggregator("chow-lin-maxlog"),
                                                    trade),
        "Fern\\'andez, exports": td.Candidate(TemporalDisaggregator("fernandez"),
                                              trade[["exports"]]),
        "Denton-Cholette, exports": td.Candidate(TemporalDisaggregator("denton-cholette"),
                                                 trade[["exports"]]),
    }
    summary = quiet(td.backtest, sales, candidates, holdout=5).summary()
    write_table(out, "swiss_backtest", ["Candidate", "Origins", "Bias", "MAE", "RMSE",
                                        "MAPE (\\%)"],
                [[name, str(int(r["n_origins"])), fmt(r["bias"]), fmt(r["MAE"]),
                  fmt(r["RMSE"]), fmt(r["MAPE_%"])] for name, r in summary.iterrows()],
                "lrrrrr")
    LOG["backtest"] = summary.round(3).to_dict(orient="index")

    # conformity and revisions
    names = ["chow-lin-maxlog", "fernandez", "litterman-maxlog", "denton-cholette",
             "dynamic-maxlog", "proietti-maxlog"]
    fits = {n: fit(n, sales, trade[["exports"]]) for n in names}
    conf = pd.concat({n: td.conformity(r) for n, r in fits.items()}).droplevel(1)
    write_table(out, "swiss_conformity", ["Method", "corr.\\ levels", "corr.\\ growth",
                                          "sd growth (est.)", "sd growth (ind.)",
                                          "Volatility ratio"],
                [[tt(n), fmt(r["corr_levels"], 3), fmt(r["corr_changes"], 3),
                  fmt(r["sd_changes"]), fmt(r["sd_changes_indicator"]),
                  fmt(r["volatility_ratio"], 3)] for n, r in conf.iterrows()], "lrrrrr")
    LOG["conformity"] = conf.drop(columns="change").round(4).to_dict(orient="index")

    rev_candidates = {n: td.Candidate(TemporalDisaggregator(n), trade[["exports"]])
                      for n in names[:5]}
    revisions = quiet(td.revision_analysis, sales, rev_candidates, n_vintages=8).summary()
    write_table(out, "swiss_revisions", ["Method", "MAR level (\\%)", "MAR growth (pp)",
                                         "MAR level, latest", "MAR growth, latest",
                                         "Max.\\ level (\\%)"],
                [[tt(n), fmt(r["MAR_level"]), fmt(r["MAR_change"]), fmt(r["MAR_level_latest"]),
                  fmt(r["MAR_change_latest"]), fmt(r["max_level"])]
                 for n, r in revisions.iterrows()], "lrrrrr")
    LOG["revisions"] = revisions.drop(columns="change_units").round(4).to_dict(orient="index")

    cft = td.common_factor_test(fits["proietti-maxlog"])
    LOG["swiss_common_factor"] = {"F": float(cft.f_statistic), "p": float(cft.p_value),
                                  "df": [int(cft.df_numerator), int(cft.df_denominator)],
                                  "rho": float(cft.rho)}


# ----------------------------------------------------------------------
# 2. Agreement with R
# ----------------------------------------------------------------------
STATISTICS = {"s_2": "sigma2_ml", "s_2_gls": "sigma2_gls", "rss": "rss", "tss": "tss",
              "r.squared": "r_squared", "adj.r.squared": "adj_r_squared",
              "logl": "log_likelihood", "aic": "aic", "bic": "bic"}


def parity(out: Path, repo: Path) -> None:
    sys.path.insert(0, str(repo))
    from tests.reference.r_cases import CASES, DENTON_1971_CASES

    reference = repo / "tests" / "reference"
    meta_all = pd.read_csv(reference / "r_meta.csv")
    sales, trade = load_swisspharma()
    trade = trade.rename(columns={"exports": "exports_q", "imports": "imports_q"})

    def r_values(case_id: str) -> pd.Series:
        frame = pd.read_csv(reference / f"r_{case_id}.csv")
        index = pd.PeriodIndex([pd.Period(year=int(y), quarter=int(q), freq="Q")
                                for y, q in zip(frame["year"], frame["quarter"], strict=True)])
        return pd.Series(frame["value"].to_numpy(), index=index)

    def run(case_id: str, rho: float | None = None):
        _, columns, preset, overrides, conversion = CASES[case_id]
        model = quiet(TemporalDisaggregator, preset, conversion, **overrides)
        if rho is not None:
            spec = dataclasses.replace(model.method, rho_method="fixed", fixed_rho=rho,
                                       truncated_rho=0.0)
            model = quiet(TemporalDisaggregator, spec, conversion)
        return quiet(model.fit, sales, trade[columns]) if columns else \
            quiet(model.fit, sales, high_freq="Q")

    def difference(result, case_id: str) -> float:
        expected = r_values(case_id)
        worst = float(np.max(np.abs(result.values.reindex(expected.index) / expected - 1)))
        meta = meta_all[meta_all["id"] == case_id].set_index("key")["value"]
        reg = result.regression
        if reg is None:
            return worst
        k = len(reg.coefficients)
        worst = max(worst, float(np.max(np.abs(
            reg.coefficients.to_numpy() / meta[[f"coef_{i + 1}" for i in range(k)]]
            .to_numpy(dtype=float) - 1))))
        worst = max(worst, float(np.max(np.abs(
            reg.standard_errors.to_numpy() / meta[[f"se_{i + 1}" for i in range(k)]]
            .to_numpy(dtype=float) - 1))))
        for label, attribute in STATISTICS.items():
            reference_value = float(meta.get(label, np.nan))
            if np.isnan(reference_value):
                continue
            value = float(getattr(reg, attribute))
            absolute = label in ("r.squared", "adj.r.squared")
            worst = max(worst, abs(value - reference_value) if absolute
                        else abs(value / reference_value - 1))
        return worst

    rows, records = [], []
    for case_id in sorted(CASES):
        _, columns, preset, overrides, conversion = CASES[case_id]
        result = run(case_id)
        meta = meta_all[meta_all["id"] == case_id].set_index("key")["value"]
        r_rho = float(meta.get("rho", np.nan))
        direct = difference(result, case_id)
        refit = None
        estimated = result.rho is not None and result.rho.estimated and not result.rho.truncated
        if estimated:
            refit = difference(run(case_id, r_rho), case_id)
        py_rho = float(result.rho.value) if result.rho is not None else np.nan
        settings = ", ".join(f"{k}={v}" for k, v in overrides.items())
        records.append({"case": case_id, "preset": preset, "settings": settings,
                        "conversion": conversion, "rho_py": py_rho, "rho_r": r_rho,
                        "direct": direct, "refit": refit})
    for case_id, settings in sorted(DENTON_1971_CASES.items()):
        quarterly = np.tile([50.0, 100.0, 150.0, 100.0], 5)
        data = DataAligner("sum").from_arrays([500.0, 400.0, 300.0, 400.0, 500.0], quarterly, 4)
        result = TemporalDisaggregator("denton", **settings).fit_data(data)
        expected = pd.read_csv(reference / f"r_{case_id}.csv")["value"].to_numpy()
        records.append({"case": case_id, "preset": "denton",
                        "settings": ", ".join(f"{k}={v}" for k, v in settings.items()),
                        "conversion": "sum", "rho_py": np.nan, "rho_r": np.nan,
                        "direct": float(np.max(np.abs(result.values.to_numpy() / expected - 1))),
                        "refit": None})
    frame = pd.DataFrame(records)
    for r in frame.itertuples():
        settings = r.settings.replace("_", "\\_") if r.settings else ""
        rows.append([tt(r.case), tt(r.preset), settings if settings else "--", r.conversion,
                     fmt(r.rho_py, 4), fmt(r.rho_r, 4), sci(r.direct),
                     sci(r.refit) if r.refit is not None else "--"])
    write_table(out, "r_parity", ["Case", "Preset", "Settings", "Conv.", "$\\hat\\rho$ (Py)",
                                  "$\\hat\\rho$ (R)", "As fitted", "At R's $\\rho$"],
                rows, "lllcrrrr")
    fixed = frame[frame["refit"].isna()]["direct"]
    LOG["parity_n_cases"] = int(len(frame))
    LOG["parity_fixed_max"] = float(fixed.max())
    LOG["parity_fixed_min"] = float(fixed.min())
    LOG["parity_refit_max"] = float(frame["refit"].dropna().max())
    LOG["parity_estimated_direct_max"] = float(frame[frame["refit"].notna()]["direct"].max())
    LOG["parity_records"] = frame.to_dict(orient="records")

    fig, ax = plt.subplots(figsize=(6.6, 5.6))
    frame = frame.sort_values("direct")
    y = np.arange(len(frame))
    ax.barh(y, np.maximum(frame["direct"], 1e-16), color=ACCENT, height=0.6, label="as fitted")
    mask = frame["refit"].notna().to_numpy()
    ax.scatter(np.maximum(frame.loc[mask, "refit"].astype(float), 1e-16), y[mask],
               color=ACCENT_2, zorder=3, s=18, label="re-fitted at R's $\\rho$")
    ax.axvline(1e-8, color=INK, linestyle="--", linewidth=0.8)
    ax.set_xscale("log")
    ax.set_xlim(1e-16, 1e-2)
    ax.set_yticks(y)
    ax.set_yticklabels(frame["case"], fontsize=7)
    ax.set_xlabel("largest relative difference with R (predictions, coefficients, statistics)")
    ax.legend(loc="lower right", fontsize=7.5)
    ax.grid(axis="y", visible=False)
    fig.savefig(out / "figures" / "r_parity_cases.pdf")
    plt.close(fig)


# ----------------------------------------------------------------------
# 3. Recovery of known high-frequency series
# ----------------------------------------------------------------------
RECOVERY_METHODS = [
    ("chow-lin-maxlog", {}), ("chow-lin-maxlog", {"include_intercept": False}),
    ("fernandez", {}), ("litterman-maxlog", {}), ("dynamic-maxlog", {}),
    ("proietti-maxlog", {}), ("denton-cholette", {}), ("denton", {}),
    ("uniform", {}),
]


def growth(series: pd.Series) -> pd.Series:
    return 100 * series.pct_change()


def recovery_table(truth: pd.Series, y_low: pd.Series, x: pd.DataFrame | None,
                   conversion: str, extrapolate: pd.Series | None = None) -> list[dict]:
    """Errors of each method against ``truth``; ``extrapolate`` holds later true values."""
    rows = []
    for preset, overrides in RECOVERY_METHODS:
        uses_x = preset != "uniform"
        result = fit(preset, y_low, x if uses_x else None, conversion, **overrides)
        estimate = result.values
        inside = estimate.reindex(truth.index).dropna()
        common = truth.reindex(inside.index)
        g_est, g_true = growth(inside).dropna(), growth(common).dropna()
        row = {"method": preset + (" (no intercept)" if overrides else ""),
               "rmse_level": float(np.sqrt(np.mean((inside - common) ** 2))),
               "rmse_growth": float(np.sqrt(np.mean((g_est - g_true) ** 2))),
               "corr_growth": float(np.corrcoef(g_est, g_true)[0, 1]),
               "rho": float(result.rho.value) if result.rho is not None else np.nan}
        if extrapolate is not None and preset != "uniform":
            row["rmse_extrapolation"] = float(np.sqrt(np.mean(
                (estimate.reindex(extrapolate.index) - extrapolate) ** 2)))
        rows.append(row)
    return rows


def recovery(out: Path) -> None:
    # (a) Swiss exports from imports, 1975-2010
    _, trade = load_swisspharma()
    sample = (trade.index.year >= 1975) & (trade.index.year <= 2010)
    exports = trade.loc[sample, "exports"]
    exports_a = td.temporal_aggregate(exports, "Y")
    rows_a = recovery_table(exports, exports_a, trade.loc[sample, ["imports"]], "sum")

    # (b) US real GDP from real consumption, 1959-2008, extrapolating 2009Q1-Q3
    import statsmodels.api as sm
    macro = sm.datasets.macrodata.load_pandas().data
    index = pd.PeriodIndex([pd.Period(year=int(y), quarter=int(q), freq="Q")
                            for y, q in zip(macro["year"], macro["quarter"], strict=True)])
    gdp = pd.Series(macro["realgdp"].to_numpy(), index=index)
    cons = pd.DataFrame({"realcons": macro["realcons"].to_numpy()}, index=index)
    complete = gdp[gdp.index.year <= 2008]
    gdp_a = td.temporal_aggregate(complete, "Y", conversion="average")
    rows_b = recovery_table(complete, gdp_a, cons, "average", extrapolate=gdp.iloc[-3:])

    def render(rows, name, extra):
        header = ["Method", "$\\hat\\rho$", "RMSE level", "RMSE growth (pp)",
                  "corr.\\ growth"] + (["RMSE 2009Q1--Q3"] if extra else [])
        body = []
        for r in rows:
            line = [tt(r["method"]), fmt(r["rho"], 3), fmt(r["rmse_level"], 1),
                    fmt(r["rmse_growth"], 3), fmt(r["corr_growth"], 3)]
            if extra:
                line.append(fmt(r.get("rmse_extrapolation", np.nan), 1))
            body.append(line)
        write_table(out, name, header, body, "lrrrr" + ("r" if extra else ""))

    render(rows_a, "recovery_exports", False)
    render(rows_b, "recovery_gdp", True)
    LOG["recovery_exports"] = rows_a
    LOG["recovery_gdp"] = rows_b
    LOG["gdp_n_low"], LOG["gdp_n_high"] = int(len(gdp_a)), int(len(complete))

    # figure: q/q growth of GDP, truth vs two methods, 1990-2008
    fig, ax = plt.subplots(figsize=(6.6, 2.6))
    window = complete.index.year >= 1995
    g_true = growth(complete)[window]
    x = g_true.index.to_timestamp()
    ax.plot(x, g_true, color=INK, linewidth=1.3, label="true quarterly growth")
    styles = {"chow-lin-maxlog": ACCENT, "denton-cholette": ACCENT_2}
    for preset, colour in styles.items():
        est = fit(preset, gdp_a, cons, "average").values
        ax.plot(x, growth(est).reindex(g_true.index), color=colour, linewidth=1.0,
                linestyle="--" if preset.startswith("denton") else "-", label=preset)
    ax.set_ylabel("q/q growth (%)")
    ax.xaxis.set_major_locator(mdates.YearLocator(2))
    ax.xaxis.set_major_formatter(mdates.DateFormatter("%Y"))
    ax.legend(fontsize=7.5, loc="lower left", ncol=3)
    fig.savefig(out / "figures" / "gdp_growth_recovery.pdf")
    plt.close(fig)


# ----------------------------------------------------------------------
# 4. Monte Carlo: interval coverage and the common-factor test
# ----------------------------------------------------------------------
def simulate_chow_lin(rng, n_low=30, rho=0.7, beta=(5.0, 1.5)):
    n = 4 * n_low
    x = 20 + np.cumsum(rng.normal(0.2, 1.0, n))
    u = np.empty(n)
    u[0] = rng.normal(0, 1 / np.sqrt(1 - rho ** 2))
    for t in range(1, n):
        u[t] = rho * u[t - 1] + rng.normal()
    y = beta[0] + beta[1] * x + u
    return DataAligner("sum").from_arrays(y.reshape(n_low, 4).sum(axis=1), x, 4), y


def simulate_adl(rng, n_low=40, rho=0.6, b0=1.0, b1=0.4):
    n = 4 * n_low
    x = 20 + np.cumsum(rng.normal(0.2, 1.0, n))
    y = np.empty(n)
    y[0] = 5 + b0 * x[0]
    for t in range(1, n):
        y[t] = rho * y[t - 1] + 2.0 + b0 * x[t] + b1 * x[t - 1] + rng.normal()
    return DataAligner("sum").from_arrays(y.reshape(n_low, 4).sum(axis=1), x, 4)


def monte_carlo(out: Path, replications: int) -> None:
    rows = []
    for label, preset, extra in (("$\\rho$ known (0.7)", "chow-lin-fixed", {"fixed_rho": 0.7}),
                                 ("$\\rho$ estimated (maxlog)", "chow-lin-maxlog", {})):
        rng = np.random.default_rng(2026)
        model = quiet(TemporalDisaggregator, preset, **extra)
        covered, total, beta_hits = 0, 0, 0
        for _ in range(replications):
            data, truth = simulate_chow_lin(rng)
            result = quiet(model.fit_data, data)
            band = result.prediction_interval(0.95)
            covered += int(np.sum((band["lower"] <= truth) & (truth <= band["upper"])))
            total += truth.size
            ci = result.regression.confidence_intervals(0.95).iloc[1]
            beta_hits += int(ci.iloc[0] <= 1.5 <= ci.iloc[1])
        rows.append([label, fmt(100 * covered / total, 1), fmt(100 * beta_hits / replications, 1)])
        LOG[f"coverage_{preset}"] = {"prediction": covered / total,
                                     "beta": beta_hits / replications}
    write_table(out, "mc_coverage", ["Setting", "Prediction intervals (\\%)",
                                     "Slope intervals (\\%)"], rows, "lrr")

    size_rows = []
    for n_low in (20, 40, 80):
        rng = np.random.default_rng(100 + n_low)
        rejections = 0
        for _ in range(replications):
            result = quiet(lambda d: TemporalDisaggregator("proietti-maxlog").fit_data(d),
                           simulate_chow_lin(rng, n_low=n_low)[0])
            rejections += td.common_factor_test(result).p_value < 0.05
        rng = np.random.default_rng(200 + n_low)
        power = 0
        for _ in range(replications):
            result = quiet(lambda d: TemporalDisaggregator("proietti-maxlog").fit_data(d),
                           simulate_adl(rng, n_low=n_low))
            power += td.common_factor_test(result).p_value < 0.05
        size_rows.append([str(n_low), fmt(100 * rejections / replications, 1),
                          fmt(100 * power / replications, 1)])
        LOG[f"common_factor_{n_low}"] = {"size": rejections / replications,
                                         "power": power / replications}
    write_table(out, "mc_common_factor", ["$n_l$", "Size (\\%)", "Power (\\%)"], size_rows,
                "rrr")
    LOG["mc_replications"] = replications


# ----------------------------------------------------------------------
# 5. Computational cost
# ----------------------------------------------------------------------
def timing(out: Path) -> None:
    rng = np.random.default_rng(5)
    rows = []
    for label, n_low, ratio in (("annual $\\to$ quarterly", 40, 4),
                                ("quarterly $\\to$ monthly", 80, 3),
                                ("annual $\\to$ monthly", 40, 12),
                                ("monthly $\\to$ daily (30-day months)", 120, 30)):
        n = n_low * ratio
        x = 100 + np.cumsum(rng.normal(0.1, 1.0, n))
        y = (2 + 0.5 * x + rng.normal(size=n)).reshape(n_low, ratio).sum(axis=1)
        data = DataAligner("sum").from_arrays(y, x, ratio)
        for preset in ("chow-lin-maxlog", "denton-cholette"):
            model = quiet(TemporalDisaggregator, preset)
            times = []
            for _ in range(5):
                start = time.perf_counter()
                quiet(model.fit_data, data)
                times.append(time.perf_counter() - start)
            rows.append([label, str(n_low), str(n), tt(preset), fmt(float(np.median(times)), 3)])
    write_table(out, "timing", ["Problem", "$n_l$", "$n$", "Method", "Median time (s)"],
                rows, "lrrlr")
    LOG["timing_platform"] = f"{platform.processor() or platform.machine()}, " \
                             f"Python {platform.python_version()}"
    LOG["timing"] = rows


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--repo", type=Path, required=True,
                        help="clone of github.com/jaimevera1107/tempdisagg (R references)")
    parser.add_argument("--out", type=Path, default=Path("."))
    parser.add_argument("--replications", type=int, default=500)
    args = parser.parse_args()
    for sub in ("figures", "tables"):
        (args.out / sub).mkdir(parents=True, exist_ok=True)
    style()
    LOG["tempdisagg_version"] = td.__version__
    swisspharma(args.out)
    parity(args.out, args.repo.resolve())
    recovery(args.out)
    monte_carlo(args.out, args.replications)
    timing(args.out)
    (args.out / "results.json").write_text(json.dumps(LOG, indent=2, default=float))
    print(json.dumps(LOG, indent=2, default=float))


if __name__ == "__main__":
    main()


==> anc/results.json <==
{
  "tempdisagg_version": "0.6.6",
  "swiss_n_low": 36,
  "swiss_n_high": 158,
  "swiss_rho_unconstrained": -0.306952656418397,
  "swiss_aggregation_error": 3.410605131648481e-13,
  "swiss_r2": 0.9947300838979151,
  "swiss_rho_no_intercept": 0.8619861497682496,
  "backtest": {
    "Chow-Lin, exports": {
      "n_origins": 5,
      "bias": 11.212,
      "MAE": 57.754,
      "RMSE": 63.657,
      "MAPE_%": 5.892
    },
    "Chow-Lin, exports + imports": {
      "n_origins": 5,
      "bias": -5.055,
      "MAE": 62.151,
      "RMSE": 70.788,
      "MAPE_%": 6.313
    },
    "Fern\\'andez, exports": {
      "n_origins": 5,
      "bias": 10.512,
      "MAE": 70.617,
      "RMSE": 78.823,
      "MAPE_%": 7.081
    },
    "Denton-Cholette, exports": {
      "n_origins": 5,
      "bias": 18.384,
      "MAE": 75.703,
      "RMSE": 82.571,
      "MAPE_%": 7.646
    }
  },
  "conformity": {
    "chow-lin-maxlog": {
      "corr_levels": 0.9977,
      "corr_changes": 0.9562,
      "sd_changes": 6.8486,
      "sd_changes_indicator": 7.8656,
      "volatility_ratio": 0.8707
    },
    "fernandez": {
      "corr_levels": 0.9964,
      "corr_changes": 0.9707,
      "sd_changes": 4.8122,
      "sd_changes_indicator": 7.8656,
      "volatility_ratio": 0.6118
    },
    "litterman-maxlog": {
      "corr_levels": 0.9964,
      "corr_changes": 0.9707,
      "sd_changes": 4.8122,
      "sd_changes_indicator": 7.8656,
      "volatility_ratio": 0.6118
    },
    "denton-cholette": {
      "corr_levels": 0.9965,
      "corr_changes": 0.9896,
      "sd_changes": 7.8719,
      "sd_changes_indicator": 7.8656,
      "volatility_ratio": 1.0008
    },
    "dynamic-maxlog": {
      "corr_levels": 0.9977,
      "corr_changes": 0.9562,
      "sd_changes": 6.8486,
      "sd_changes_indicator": 7.8656,
      "volatility_ratio": 0.8707
    },
    "proietti-maxlog": {
      "corr_levels": 0.9965,
      "corr_changes": 0.9403,
      "sd_changes": 10.0977,
      "sd_changes_indicator": 7.8656,
      "volatility_ratio": 1.2838
    }
  },
  "revisions": {
    "denton-cholette": {
      "n_vintages": 8,
      "MAR_level": 0.0378,
      "MAR_change": 0.0344,
      "MAR_level_latest": 0.9027,
      "MAR_change_latest": 0.8192,
      "max_level": 3.366
    },
    "chow-lin-maxlog": {
      "n_vintages": 8,
      "MAR_level": 0.2456,
      "MAR_change": 0.3429,
      "MAR_level_latest": 0.5002,
      "MAR_change_latest": 0.6014,
      "max_level": 2.4225
    },
    "fernandez": {
      "n_vintages": 8,
      "MAR_level": 0.3214,
      "MAR_change": 0.436,
      "MAR_level_latest": 0.7419,
      "MAR_change_latest": 0.7645,
      "max_level": 3.2405
    },
    "litterman-maxlog": {
      "n_vintages": 8,
      "MAR_level": 0.326,
      "MAR_change": 0.4424,
      "MAR_level_latest": 0.7528,
      "MAR_change_latest": 0.77,
      "max_level": 3.2405
    },
    "dynamic-maxlog": {
      "n_vintages": 8,
      "MAR_level": 0.8009,
      "MAR_change": 1.1151,
      "MAR_level_latest": 0.92,
      "MAR_change_latest": 1.3782,
      "max_level": 6.6767
    }
  },
  "swiss_common_factor": {
    "F": 0.9992544613337796,
    "p": 0.3247648931785358,
    "df": [
      1,
      33
    ],
    "rho": 0.0
  },
  "parity_n_cases": 29,
  "parity_fixed_max": 1.3631882023190656e-07,
  "parity_fixed_min": 3.3306690738754696e-15,
  "parity_refit_max": 1.076652145215462e-08,
  "parity_estimated_direct_max": 8.657448316307104e-05,
  "parity_records": [
    {
      "case": "cl_avg",
      "preset": "chow-lin-maxlog",
      "settings": "",
      "conversion": "average",
      "rho_py": 0.0,
      "rho_r": 0.0,
      "direct": 1.5987211554602254e-14,
      "refit": NaN
    },
    {
      "case": "cl_ecotrim",
      "preset": "chow-lin-minrss-ecotrim",
      "settings": "truncated_rho=-1",
      "conversion": "sum",
      "rho_py": 0.604339607637206,
      "rho_r": 0.604339619795459,
      "direct": 5.882986586769334e-08,
      "refit": 2.3647750424515834e-14
    },
    {
      "case": "cl_first",
      "preset": "chow-lin-fixed",
      "settings": "fixed_rho=0.6",
      "conversion": "first",
      "rho_py": 0.6,
      "rho_r": 0.6,
      "direct": 2.2426505097428162e-14,
      "refit": NaN
    },
    {
      "case": "cl_fixed",
      "preset": "chow-lin-fixed",
      "settings": "fixed_rho=0.5",
      "conversion": "sum",
      "rho_py": 0.5,
      "rho_r": 0.5,
      "direct": 1.7319479184152442e-14,
      "refit": NaN
    },
    {
      "case": "cl_last",
      "preset": "chow-lin-fixed",
      "settings": "fixed_rho=0.6",
      "conversion": "last",
      "rho_py": 0.6,
      "rho_r": 0.6,
      "direct": 2.9531932455029164e-14,
      "refit": NaN
    },
    {
      "case": "cl_maxlog",
      "preset": "chow-lin-maxlog",
      "settings": "",
      "conversion": "sum",
      "rho_py": 0.0,
      "rho_r": 0.0,
      "direct": 1.4765966227514582e-14,
      "refit": NaN
    },
    {
      "case": "cl_maxlog_noint",
      "preset": "chow-lin-maxlog",
      "settings": "include_intercept=False",
      "conversion": "sum",
      "rho_py": 0.8619861497682496,
      "rho_r": 0.861986136160228,
      "direct": 1.6613109754537447e-07,
      "refit": 2.1871393585115584e-14
    },
    {
      "case": "cl_maxlog_notrunc",
      "preset": "chow-lin-maxlog",
      "settings": "truncated_rho=-1",
      "conversion": "sum",
      "rho_py": -0.306952656418397,
      "rho_r": -0.306952882788458,
      "direct": 3.35482819746602e-07,
      "refit": 1.2434497875801753e-14
    },
    {
      "case": "cl_maxlog_two",
      "preset": "chow-lin-maxlog",
      "settings": "",
      "conversion": "sum",
      "rho_py": 0.0,
      "rho_r": 0.0,
      "direct": 2.5868196473766147e-14,
      "refit": NaN
    },
    {
      "case": "cl_quilis",
      "preset": "chow-lin-minrss-quilis",
      "settings": "truncated_rho=-1",
      "conversion": "sum",
      "rho_py": 0.999,
      "rho_r": 0.998999977898946,
      "direct": 1.129720227766029e-05,
      "refit": 3.3595348725157237e-13
    },
    {
      "case": "dc_add_h0",
      "preset": "denton-cholette",
      "settings": "criterion=additive, h=0",
      "conversion": "sum",
      "rho_py": NaN,
      "rho_r": NaN,
      "direct": 2.6913260509076053e-10,
      "refit": NaN
    },
    {
      "case": "dc_add_h2",
      "preset": "denton-cholette",
      "settings": "criterion=additive, h=2",
      "conversion": "sum",
      "rho_py": NaN,
      "rho_r": NaN,
      "direct": 1.028155338644865e-11,
      "refit": NaN
    },
    {
      "case": "dc_noind",
      "preset": "denton-cholette",
      "settings": "",
      "conversion": "sum",
      "rho_py": NaN,
      "rho_r": NaN,
      "direct": 6.217248937900877e-15,
      "refit": NaN
    },
    {
      "case": "dc_prop",
      "preset": "denton-cholette",
      "settings": "criterion=proportional, h=1",
      "conversion": "sum",
      "rho_py": NaN,
      "rho_r": NaN,
      "direct": 6.935563234833353e-13,
      "refit": NaN
    },
    {
      "case": "denton_add",
      "preset": "denton",
      "settings": "criterion=additive, h=1",
      "conversion": "sum",
      "rho_py": NaN,
      "rho_r": NaN,
      "direct": 4.4478309924045334e-11,
      "refit": NaN
    },
    {
      "case": "denton_prop_h2",
      "preset": "denton",
      "settings": "criterion=proportional, h=2",
      "conversion": "sum",
      "rho_py": NaN,
      "rho_r": NaN,
      "direct": 1.3631882023190656e-07,
      "refit": NaN
    },
    {
      "case": "dyn_fixed",
      "preset": "dynamic-fixed",
      "settings": "fixed_rho=0.5",
      "conversion": "sum",
      "rho_py": 0.5,
      "rho_r": 0.5,
      "direct": 3.0418120244846136e-09,
      "refit": NaN
    },
    {
      "case": "dyn_maxlog",
      "preset": "dynamic-maxlog",
      "settings": "",
      "conversion": "sum",
      "rho_py": 0.0,
      "rho_r": 0.0,
      "direct": 1.4765966227514582e-14,
      "refit": NaN
    },
    {
      "case": "fast",
      "preset": "fast",
      "settings": "",
      "conversion": "sum",
      "rho_py": 0.99999,
      "rho_r": 0.99999,
      "direct": 4.8839599031680336e-11,
      "refit": NaN
    },
    {
      "case": "fernandez",
      "preset": "fernandez",
      "settings": "",
      "conversion": "sum",
      "rho_py": 0.0,
      "rho_r": 0.0,
      "direct": 7.638334409421077e-14,
      "refit": NaN
    },
    {
      "case": "fernandez_noint",
      "preset": "fernandez",
      "settings": "include_intercept=False",
      "conversion": "sum",
      "rho_py": 0.0,
      "rho_r": 0.0,
      "direct": 8.79296635503124e-14,
      "refit": NaN
    },
    {
      "case": "lit_fixed",
      "preset": "litterman-fixed",
      "settings": "fixed_rho=0.7",
      "conversion": "sum",
      "rho_py": 0.7,
      "rho_r": 0.7,
      "direct": 7.481903985251392e-11,
      "refit": NaN
    },
    {
      "case": "lit_maxlog",
      "preset": "litterman-maxlog",
      "settings": "truncated_rho=-1",
      "conversion": "sum",
      "rho_py": -0.9989987838249662,
      "rho_r": -0.998999655466007,
      "direct": 8.716430278665754e-07,
      "refit": 8.326672684688674e-14
    },
    {
      "case": "lit_minrss",
      "preset": "litterman-minrss",
      "settings": "truncated_rho=-1",
      "conversion": "sum",
      "rho_py": 0.9358143236500335,
      "rho_r": 0.935818448528102,
      "direct": 8.657448316307104e-05,
      "refit": 1.076652145215462e-08
    },
    {
      "case": "ols",
      "preset": "ols",
      "settings": "",
      "conversion": "sum",
      "rho_py": NaN,
      "rho_r": 0.0,
      "direct": 1.4765966227514582e-14,
      "refit": NaN
    },
    {
      "case": "uniform",
      "preset": "uniform",
      "settings": "",
      "conversion": "sum",
      "rho_py": NaN,
      "rho_r": NaN,
      "direct": 3.9968028886505635e-15,
      "refit": NaN
    },
    {
      "case": "denton1971_add_h1",
      "preset": "denton",
      "settings": "variant=original, criterion=additive, h=1",
      "conversion": "sum",
      "rho_py": NaN,
      "rho_r": NaN,
      "direct": 3.9968028886505635e-15,
      "refit": NaN
    },
    {
      "case": "denton1971_dc_add_h1",
      "preset": "denton",
      "settings": "variant=cholette, criterion=additive, h=1",
      "conversion": "sum",
      "rho_py": NaN,
      "rho_r": NaN,
      "direct": 3.3306690738754696e-15,
      "refit": NaN
    },
    {
      "case": "denton1971_prop_h1",
      "preset": "denton",
      "settings": "variant=original, criterion=proportional, h=1",
      "conversion": "sum",
      "rho_py": NaN,
      "rho_r": NaN,
      "direct": 4.6629367034256575e-15,
      "refit": NaN
    }
  ],
  "recovery_exports": [
    {
      "method": "chow-lin-maxlog",
      "rmse_level": 429.71676264993044,
      "rmse_growth": 6.775810764416465,
      "corr_growth": 0.48764481010020705,
      "rho": 0.9981715334011452
    },
    {
      "method": "chow-lin-maxlog (no intercept)",
      "rmse_level": 429.7419241246567,
      "rmse_growth": 6.7760718389125545,
      "corr_growth": 0.48765360622290516,
      "rho": 0.999
    },
    {
      "method": "fernandez",
      "rmse_level": 429.7597316526809,
      "rmse_growth": 6.773825751917508,
      "corr_growth": 0.48786957192387836,
      "rho": 0.0
    },
    {
      "method": "litterman-maxlog",
      "rmse_level": 432.81089073272267,
      "rmse_growth": 6.799481680902099,
      "corr_growth": 0.48501352273092074,
      "rho": 0.5039340421096615
    },
    {
      "method": "dynamic-maxlog",
      "rmse_level": 467.83252184736375,
      "rmse_growth": 7.490647340812324,
      "corr_growth": 0.28699372284118596,
      "rho": 0.9144508885800203
    },
    {
      "method": "proietti-maxlog",
      "rmse_level": 441.17699464164286,
      "rmse_growth": 6.937544338285317,
      "corr_growth": 0.47898991316762324,
      "rho": 0.9579942218525865
    },
    {
      "method": "denton-cholette",
      "rmse_level": 461.6691827159227,
      "rmse_growth": 7.374852566768067,
      "corr_growth": 0.47119551130842213,
      "rho": NaN
    },
    {
      "method": "denton",
      "rmse_level": 461.7586391335535,
      "rmse_growth": 7.4973610802565185,
      "corr_growth": 0.4508197957137897,
      "rho": NaN
    },
    {
      "method": "uniform",
      "rmse_level": 361.9039239901301,
      "rmse_growth": 5.828486769769249,
      "corr_growth": 0.6961746682797908,
      "rho": NaN
    }
  ],
  "recovery_gdp": [
    {
      "method": "chow-lin-maxlog",
      "rmse_level": 27.028848670906026,
      "rmse_growth": 0.5935945830084963,
      "corr_growth": 0.7392925314624927,
      "rho": 0.9449479213042673,
      "rmse_extrapolation": 309.07784225450433
    },
    {
      "method": "chow-lin-maxlog (no intercept)",
      "rmse_level": 27.02441493580084,
      "rmse_growth": 0.5956425516330228,
      "corr_growth": 0.7388464201184162,
      "rho": 0.9916830119025414,
      "rmse_extrapolation": 293.9278438402797
    },
    {
      "method": "fernandez",
      "rmse_level": 26.908077078077707,
      "rmse_growth": 0.5913014926017734,
      "corr_growth": 0.7412129852895285,
      "rho": 0.0,
      "rmse_extrapolation": 297.1630982531244
    },
    {
      "method": "litterman-maxlog",
      "rmse_level": 26.908077078077707,
      "rmse_growth": 0.5913014926017734,
      "corr_growth": 0.7412129852895285,
      "rho": 0.0,
      "rmse_extrapolation": 297.1630982531244
    },
    {
      "method": "dynamic-maxlog",
      "rmse_level": 31.368068601373288,
      "rmse_growth": 0.6525173815413079,
      "corr_growth": 0.7009637625944182,
      "rho": 0.0,
      "rmse_extrapolation": 410.3237855169884
    },
    {
      "method": "proietti-maxlog",
      "rmse_level": 27.038354781345905,
      "rmse_growth": 0.5956699889485414,
      "corr_growth": 0.7393684455702453,
      "rho": 0.9404647589412074,
      "rmse_extrapolation": 292.36892749217895
    },
    {
      "method": "denton-cholette",
      "rmse_level": 27.361366411431657,
      "rmse_growth": 0.6057872066583844,
      "corr_growth": 0.7332241312859131,
      "rho": NaN,
      "rmse_extrapolation": 294.0674208537495
    },
    {
      "method": "denton",
      "rmse_level": 47.0787794988387,
      "rmse_growth": 1.5699084783147017,
      "corr_growth": 0.4076366782697824,
      "rho": NaN,
      "rmse_extrapolation": 294.067420853721
    },
    {
      "method": "uniform",
      "rmse_level": 79.56547010799504,
      "rmse_growth": 1.6796411124008024,
      "corr_growth": 0.30616174096094106,
      "rho": NaN
    }
  ],
  "gdp_n_low": 50,
  "gdp_n_high": 200,
  "coverage_chow-lin-fixed": {
    "prediction": 0.9518166666666666,
    "beta": 0.938
  },
  "coverage_chow-lin-maxlog": {
    "prediction": 0.9581,
    "beta": 0.898
  },
  "common_factor_20": {
    "size": 0.07,
    "power": 1.0
  },
  "common_factor_40": {
    "size": 0.066,
    "power": 1.0
  },
  "common_factor_80": {
    "size": 0.056,
    "power": 1.0
  },
  "mc_replications": 500,
  "timing_platform": "x86_64, Python 3.13.18",
  "timing": [
    [
      "annual $\\to$ quarterly",
      "40",
      "160",
      "\\texttt{chow-lin-maxlog}",
      "0.102"
    ],
    [
      "annual $\\to$ quarterly",
      "40",
      "160",
      "\\texttt{denton-cholette}",
      "0.003"
    ],
    [
      "quarterly $\\to$ monthly",
      "80",
      "240",
      "\\texttt{chow-lin-maxlog}",
      "0.235"
    ],
    [
      "quarterly $\\to$ monthly",
      "80",
      "240",
      "\\texttt{denton-cholette}",
      "0.003"
    ],
    [
      "annual $\\to$ monthly",
      "40",
      "480",
      "\\texttt{chow-lin-maxlog}",
      "0.143"
    ],
    [
      "annual $\\to$ monthly",
      "40",
      "480",
      "\\texttt{denton-cholette}",
      "0.004"
    ],
    [
      "monthly $\\to$ daily (30-day months)",
      "120",
      "3600",
      "\\texttt{chow-lin-maxlog}",
      "2.778"
    ],
    [
      "monthly $\\to$ daily (30-day months)",
      "120",
      "3600",
      "\\texttt{denton-cholette}",
      "0.010"
    ]
  ]
}
